The bottomonium melting from screening correlators at high temperature

We study the bottomonium screening masses in a 2+1 flavor QCD medium on the lattice using the Highly Improved Staggered Quark(HISQ) discretization for the quarks. We focus on a wide temperature range in the region $350~{\rm MeV}\le T < 1000 ~{\rm MeV}$, and perform our calculations on three different lattice spacings to control the lattice cut-off effects, corresponding to temporal lattice extent of $N_\tau=8,10,12$. From a detailed study of the temperature dependence of screening masses we conclude that while the $\eta_b(1S)$ and $\Upsilon(1S)$ states melt at $T>500$ MeV, the scalar and axial-vector states $\chi_{b0}(1P)$ and $h_b(1P)$ melt already at $T>350$ MeV.

==> anc/M1S_T0_10 <==
7.825  2.03730  2.04095
8.000  1.77404  1.77868
8.200  1.51344  1.52033
8.400  1.28854  1.29352
8.570  1.11693  1.14428


==> anc/M1S_T0_12 <==
7.650  2.32907  2.38611
7.825  2.03730  2.04095
8.200  1.51344  1.52033
8.400  1.28854  1.29352
8.570  1.11693  1.14428
8.710  0.99266  1.01697
8.850  0.882423 0.904035


==> anc/M1S_T0_8 <==
7.825  2.03730  2.04095
8.000  1.77404  1.77868
8.200  1.51344  1.52033
8.400  1.28854  1.29352


==> anc/M_PS.plt <==
set term x11
#beta function
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
f(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))


Lambda=331.
g2(x)=1/(2*b0*log(x/Lambda)+b1/b0*log(2*log(x/Lambda)))
Eh0=0.46939139
mu=2*pi
dM(x)=4/3*g2(x*mu)/(2*pi)*(1./2.+Eh0)

bet(x)=(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
c0=43.12
c2=347008
d2=5584

fT(x,nt)=197.3/0.3106/bet(x)/nt


! paste M1S_T0_12 nt12.dat | awk '{print $1, $2, $7, $8}' > tmp12
! paste M1S_T0_10 nt10.dat | awk '{print $1, $2, $7, $8}' > tmp10
! paste M1S_T0_8  nt8.dat  | awk '{print $1, $2, $7, $8}' > tmp8
set pointsize 1.6
set key bottom
set mxtics
set mytics
set xlabel "T [MeV]"
set ylabel "M@^{PS}_{scr}/M_{{/Symbol h}b}
set key spacing 1.4
set key samplen 1.5
set yr [0.85:1.2]
set xr [:1050]
plo 'tmp12' u (fT($1,12)):($3/$2):(sqrt($4**2+$3**2*(0.006**2+0.005**2+0.01**2))/$2) t "N_{/Symbol t}=12" w e pt 5 lc rgbcolor "red"
rep 'tmp10' u (fT($1,10)):($3/$2):(sqrt($4**2+$3**2*(0.006**2+0.005**2+0.01**2))/$2) t "N_{/Symbol t}=10" w e pt 7 lc rgbcolor "dark-green"
rep (2*sqrt(4198**2+(pi*x)**2))/9391. t 'LO' w l lt 0 lw 6
rep (2*sqrt(4198**2+(pi*x)**2)+dM(x)*x)/9391. t 'NLO' w l lt -1 lw 2
pause -1
set term post eps enh color 24
set out 'M_PS.eps'
rep


==> anc/README.txt <==
The data on the screening masses are contained in
nt*.dat file for Nt=8, 10 and 12

M1S_T0_* files contain the etab and Upsilon mass estimates for T=0 and the
beta values corresponding to Nt=8, 10 and 12


The format of the data is straightforward to deduce from the gnuplot
scripts M_PS.plt, SC-PS.plt  and SC-PS.plt


==> anc/SC-PS.plt <==
set term x11
#beta function
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
f(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))

bet(x)=(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
c0=43.12
c2=347008
d2=5584

ai(x)=197.3/0.3106/bet(x)
fT(x,nt)=ai(x)/nt

dMSCPS=9859.4-9390.9


set pointsize 1.6
set xlabel "T [MeV]"
set ylabel "M@^{SC}_{scr} - M@^{PS}_{scr} [MeV]"
set mxtics
set mytics 
set key spacing 1.4
set key samplen 1.5
set key at 900,400
set xr [:1050]
rerr2=0.006**2+0.005**2
plo 'nt12.dat' u (fT($1/1000.,12)):(($2-$4)*ai($1/1000.)):(sqrt($5**2+$3**2+($2-$4)**2*rerr2)*ai($1/1000.)) t "N_{/Symbol t}=12" w e pt 5 lc rgbcolor "red"
rep 'nt10.dat' u (fT($1/1000.,10)):(($2-$4)*ai($1/1000.)):(sqrt($5**2+$3**2+($2-$4)**2*rerr2)*ai($1/1000.)) t "N_{/Symbol t}=10" w e pt 7 lc rgbcolor "dark-green"
rep 'nt8.dat' u (fT($1/1000.,8)):(($2-$4)*ai($1/1000.)):(sqrt($5**2+$3**2+($2-$4)**2*rerr2)*ai($1/1000.))   t "N_{/Symbol t}=8" w e pt 9 lc rgbcolor "blue"
rep dMSCPS  not lt -1 lw 3
pause -1
set term post eps enh color 24
set out 'SC-PS.eps'
rep 


==> anc/VC-PS.plt <==
set term x11
#beta function
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
f(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))

bet(x)=(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
c0=43.12
c2=347008
d2=5584

ai(x)=197.3/0.3106/bet(x)
fT(x,nt)=ai(x)/nt


set pointsize 1.6
set key bottom
deltaVC_PS=9460.3-9390.9
errdelraVC=2.8
set xlabel "T [MeV]"
set ylabel "M@^{VC}_{scr} - M@^{PS}_{scr} [MeV]"
set mxtics
set mytics 
set key spacing 1.4
set key samplen 1.5
set key top left
set xr [:1050]
rerr2=0.006**2+0.005**2
plo 'nt12.dat' u (fT($1/1000.,12)):(($6-$4)*ai($1/1000.)):(sqrt($5**2+$7**2+($6-$4)**2*rerr2)*ai($1/1000.)) t "N_{/Symbol t}=12" w e pt 5 lc rgbcolor "red"
rep 'nt10.dat' u (fT($1/1000.,10)):(($6-$4)*ai($1/1000.)):(sqrt($5**2+$7**2+($6-$4)**2*rerr2)*ai($1/1000.)) t "N_{/Symbol t}=10" w e pt 7 lc rgbcolor "dark-green"
rep 'nt8.dat' u (fT($1/1000.,8)):(($6-$4)*ai($1/1000.)):(sqrt($5**2+$7**2+($6-$4)**2*rerr2)*ai($1/1000.)) t "N_{/Symbol t}=8" w e pt 9 lc rgbcolor "blue"
rep deltaVC_PS not lt -1 lw 3
#rep 'VC-PS-highT.dat' w l not lt 0 lw 3
pause -1
set term post eps enh color 24
set out 'VC-PS.eps'
rep


==> anc/nt10.dat <==
7825 2.1321 0.0016 2.07714 0.00034 2.09340 0.00044 2.1450 0.0034
8000 1.8734 0.0020 1.83156 0.00058 1.84634 0.00073 1.8877 0.0026
8200 1.61978 0.00089 1.58473 0.00038 1.59987 0.00047 1.6335 0.0014
8400 1.4061 0.0012 1.37948 0.00065 1.39477 0.00081 1.4168 0.0030
8570 1.2605 0.0014 1.23809 0.00076 1.25265 0.00083 1.2677 0.0024


==> anc/nt12.dat <==
7650 2.4012 0.0071 2.2882 0.0030 2.3048 0.0025 2.4156 0.0087
7825 2.0685 0.0065 1.98994 0.00066 2.00425 0.00078 2.0746 0.0098
8200 1.5934 0.0015 1.55670 0.00043 1.56950 0.00052 1.5952 0.0030
8400 1.3700 0.0015 1.34464 0.00048 1.35642 0.00063 1.3778 0.0018
8570 1.2176 0.0012 1.19598 0.00068 1.20767 0.00076 1.2205 0.0015
8710 1.10656 0.00069 1.08683 0.00052 1.09802 0.00066 1.11275 0.00092
8850 1.01490 0.00075 0.99770 0.00048 1.00970 0.00064 1.0217 0.0010


==> anc/nt8.dat <==
7825 2.1625 0.0016 2.11323 0.00059 2.13355 0.00076 2.1826 0.0027
8000 1.9140 0.0010 1.87398 0.00053 1.89336 0.00062 1.9303 0.0014
8200 1.6705 0.0014 1.64112 0.00077 1.66046 0.00094 1.6872 0.0019
8400 1.4695 0.0013 1.44523 0.00071 1.46253 0.00087 1.4814 0.0016

